An aerodynamic measurement system to improve the efficiency of wind turbine rotor blades

The wind energy sector is growing rapidly with the installation of wind turbines with long, slender blades in a diverse range of locations. To enhance the operational performance under specific wind conditions and to validate the aerodynamic design of flexible blades, it is crucial to obtain comprehensive data on the aerodynamic behaviour of the blades in the field, such as time-resolved pressure distributions, local inflow conditions and dynamic responses of the blade. However, published field measurements are scarce for large-scale rotor blades due to the complex and costly installation of the requisite measurement systems. In recent work, we developed a wireless and self-sufficient aerodynamic measurement system, named Aerosense, which is less complex and costly than conventional aerodynamic measurement systems. The Aerosense system uses Micro-Electro-Mechanical Systems (MEMS) sensors to obtain local aerodynamic pressures, blade motions, and inflow conditions. In this paper, we demonstrate the value of Aerosense in understanding the aerodynamic behaviour of rotor blades, using a 7kW wind turbine operating in the field. After a thorough calibration and correction process, we demonstrate, for example, that the pressure distribution can vary significantly during one rotation of the blade, even under stable wind conditions. These variations are found to be due to the misalignment of the wind direction with the wind turbine's rotational axis. We therefore conclude that the Aerosense measurement system is valuable for understanding the aerodynamic loading on rotor blades as well as the influence of the inflow conditions on wind turbine performance.

==> figures/latex/interpolate_colormap.py <==
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap, to_rgb

# Define your colors
# colors = ["#2c8c8b", "#c6c6c6", "#f2a326"]  # Div value
# colors = ["#2c8c8b", "#6AA856", "#f2a326"] #convergent value
colors = [
    "#2c8c8b",
    "#c6c6c6",
    "#f2a326",
    "#99d682",
    "#2c8c8b",
]  # cycle value "#99d682",

# Create a colormap
cmap = LinearSegmentedColormap.from_list("mycolormap", colors)

# Number of colors
n_colors = 36

# Generate the colors
colors = [cmap(i) for i in np.linspace(0, 1, n_colors)]

# Convert the colors to RGB255 format
colors_rgb255 = [tuple(int(c * 255) for c in to_rgb(color)) for color in colors]

# Generate the LaTeX code
latex_code = "\\pgfplotsset{\n    colormap={mycolormap}{\n"
for i, color in enumerate(colors_rgb255):
    latex_code += (
        f"        rgb255({i/n_colors*1000:.2f}pt)=({color[0]},{color[1]},{color[2]});\n"
    )
latex_code += "    }\n}"

print(latex_code)

# Plot the colorbar
fig, ax = plt.subplots(figsize=(6, 1))
fig.subplots_adjust(bottom=0.5)

cbar = fig.colorbar(plt.cm.ScalarMappable(cmap=cmap), cax=ax, orientation="horizontal")
cbar.set_label("mycolormap")

plt.show()

